Quark beam function at next-to-next-to-next-to-leading order in perturbative QCD in the generalized large-$N_c$ approximation

We present the matching coefficient for the quark beam function at next-to-next-to-next-to-leading order in perturbative QCD in the generalized large $N_c$-approximation, $N_c \sim N_f \gg 1$. Although several refinements are still needed to make this result interesting for phenomenological applications, our computation shows that a fully-differential description of simple color singlet production processes at a hadron collider at N$^3$LO in perturbative QCD is within reach.

==> anc/Ancillary-File-Paper.m <==
Iqq[n_] := Sum[F["+", n, k]*(1/\[Mu]2)*L[k, t/\[Mu]2], {k, 0, 2*n - 1}] + 
     \[Delta][t]*F["\[Delta]", n]
 
Iqq /: Iqq::usage = "Iqq[n] is the N^nLO quark-to-quark matching \
coefficient.\n\nExplicit results are provided for n=1,2,3. \nThe results for \
n=1,2 are complete.\nThe result for n=3 is given in leading-Nc leading-nf \
limit.\n\nThe matching coefficient may be decomposed as \nIqq[n] = \
Sum[F[\"+\", n, k]*L[k, t/\[Mu]2]/\[Mu]2, {k, 0, 2*n-1}]\n         + \
\[Delta][t]*( \n                 CC[n, -1]*\[Delta][1 - z]\n                 \
+ Sum[CC[n, k]*L[k, 1 - z], {k, 0, 2*n-1}]\n                 + \
F[\"\[Delta]\", \"hard\", n] \n                 )\nNote that the definition \
of L[n,x] used in this file slightly differs from the one used in the \
accompanying paper (see ?L).\nThe coefficients F[\"+\",n,k], \
F[\"\[Delta]\",\"hard\",n] and CC[n,k] are additionally provided as separate \
quantities."
 
F["+", 1, 0] = CF*(-2*(1 + z) + 4*L[0, 1 - z])
 
F["+", 1, 1] = 4*CF*\[Delta][1 - z]
 
F["+", 2, 0] = CF^2*(24*(-1 + z) + 4*Pi^2*(1 + z) + 
       (12*(-1 - z + z^2)*HPL[{0}, z])/(1 - z) + (4*(5 + 7*z^2)*HPL[{2}, z])/
        (1 - z) + (16*z^2*HPL[{0, 0}, z])/(1 - z) + 
       (24*(1 + z^2)*HPL[{1, 0}, z])/(1 - z) - 24*(1 + z)*HPL[{1, 1}, z] - 
       (20*Pi^2*L[0, 1 - z])/3 + 24*L[2, 1 - z] + 
       32*Zeta[3]*\[Delta][1 - z]) + CA*CF*((2*Pi^2*(1 + z))/3 - 
       (4*(-10 + 77*z))/9 + (8*(7 + 4*z^2)*HPL[{0}, z])/(3*(1 - z)) - 
       (22*(1 + z)*HPL[{1}, z])/3 + (4*(1 + z^2)*HPL[{0, 0}, z])/(1 - z) + 
       (268/9 - (4*Pi^2)/3)*L[0, 1 - z] - (44*L[1, 1 - z])/3 + 
       (-808/27 + (22*Pi^2)/9 + 28*Zeta[3])*\[Delta][1 - z]) + 
     CF*(TF*((4*Pi^2*(1 + z))/3 - (4*(-1 + z)*(26 - 7*z + 44*z^2))/(9*z) + 
         8*(1 + z)*(1 + 2*z)*HPL[{0}, z] + (4*(-1 + z)*(4 + 7*z + 4*z^2)*
           HPL[{1}, z])/(3*z) - 8*(1 + z)*HPL[{2}, z] - 
         16*(1 + z)*HPL[{0, 0}, z]) + nf*TF*((16*(1 + 4*z))/9 - 
         (16*(1 + z^2)*HPL[{0}, z])/(3*(1 - z)) + (8*(1 + z)*HPL[{1}, z])/3 - 
         (80*L[0, 1 - z])/9 + (16*L[1, 1 - z])/3 + (224/27 - (8*Pi^2)/9)*
          \[Delta][1 - z]))
 
F["+", 2, 1] = CF*(TF*((-4*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z) + 
         8*(1 + z)*HPL[{0}, z]) + nf*TF*((-8*(1 + z))/3 + 
         (16*L[0, 1 - z])/3 - (80*\[Delta][1 - z])/9)) + 
     CF^2*((-4*(3 + 5*z^2)*HPL[{0}, z])/(1 - z) + 24*(1 + z)*HPL[{1}, z] + 
       48*L[1, 1 - z] - (20*Pi^2*\[Delta][1 - z])/3) + 
     CA*CF*((22*(1 + z))/3 - (44*L[0, 1 - z])/3 + (268/9 - (4*Pi^2)/3)*
        \[Delta][1 - z])
 
F["+", 2, 2] = CF^2*(-12*(1 + z) + 24*L[0, 1 - z]) - 
     (22*CA*CF*\[Delta][1 - z])/3 + (8*CF*nf*TF*\[Delta][1 - z])/3
 
F["+", 2, 3] = 8*CF^2*\[Delta][1 - z]
 
F["+", 3, 0] = Nc^2*nf*TF*((-1307 + 21565*z)/162 + 
       (Pi^2*(-99 - 186*z + 425*z^2))/(27*(1 - z)) + 
       ((4*Pi^2*(17 + 24*z^2))/(9*(1 - z)) - (2*(1678 - 1368*z + 2127*z^2))/
          (27*(1 - z)))*HPL[{0}, z] + ((2*(269 + 1259*z))/27 + 
         (2*Pi^2*(-13 + 33*z^2))/(9*(1 - z)))*HPL[{1}, z] - 
       (4*(167 - 75*z + 196*z^2)*HPL[{2}, z])/(9*(1 - z)) - 
       (8*(13 + 20*z^2)*HPL[{3}, z])/(3*(1 - z)) - 
       (4*(50 - 22*z + 75*z^2)*HPL[{0, 0}, z])/(3*(1 - z)) - 
       (4*(133 - 48*z + 133*z^2)*HPL[{1, 0}, z])/(9*(1 - z)) + 
       (8*(37 + 67*z)*HPL[{1, 1}, z])/9 - (104*(1 + z^2)*HPL[{1, 2}, z])/
        (3*(1 - z)) - (4*(19 + 25*z^2)*HPL[{2, 0}, z])/(3*(1 - z)) - 
       (4*(23 + 29*z^2)*HPL[{2, 1}, z])/(3*(1 - z)) - 
       (2*(15 + 61*z^2)*HPL[{0, 0, 0}, z])/(3*(1 - z)) - 
       (28*(1 + z^2)*HPL[{1, 0, 0}, z])/(1 - z) - 
       (64*(1 + z^2)*HPL[{1, 1, 0}, z])/(3*(1 - z)) + 
       (80*(1 + z)*HPL[{1, 1, 1}, z])/3 + (3092/27 - (92*Pi^2)/9)*
        L[1, 1 - z] - (416*L[2, 1 - z])/9 + (80*L[3, 1 - z])/9 - 
       (284*(1 + z)*Zeta[3])/9 + L[0, 1 - z]*(-10345/81 + (466*Pi^2)/27 + 
         (472*Zeta[3])/9) + (171449/1458 - (4882*Pi^2)/243 + (2*Pi^4)/3 - 
         112*Zeta[3])*\[Delta][1 - z]) + Nc*nf^2*TF^2*
      ((-32*Pi^2*z^2)/(27*(1 - z)) - (80*(-1 + 11*z))/81 + 
       (32*(13 - 9*z + 16*z^2)*HPL[{0}, z])/(27*(1 - z)) - 
       (64*(1 + 4*z)*HPL[{1}, z])/27 + (64*(1 + z^2)*HPL[{2}, z])/
        (9*(1 - z)) + (32*(1 + z^2)*HPL[{0, 0}, z])/(3*(1 - z)) + 
       (32*(1 + z^2)*HPL[{1, 0}, z])/(9*(1 - z)) - 
       (32*(1 + z)*HPL[{1, 1}, z])/9 + (800/81 - (32*Pi^2)/27)*L[0, 1 - z] - 
       (320*L[1, 1 - z])/27 + (32*L[2, 1 - z])/9 + 
       (-3712/729 + (160*Pi^2)/81 - (64*Zeta[3])/27)*\[Delta][1 - z]) + 
     Nc^3*((3047 - 26163*z)/108 + (Pi^4*(-493 + 525*z^2))/(360*(1 - z)) - 
       (Pi^2*(-1278 - 2289*z + 4139*z^2))/(108*(1 - z)) + 
       (-(Pi^2*(65 + 103*z^2))/(6*(1 - z)) + (3105 - 1857*z + 3668*z^2)/
          (18*(1 - z)))*HPL[{2}, z] + ((253 - 147*z + 485*z^2)*HPL[{3}, z])/
        (3*(1 - z)) + (2*(9 + 37*z^2)*HPL[{4}, z])/(1 - z) + 
       ((-2*Pi^2*(6 + 23*z^2))/(3*(1 - z)) + (670 - 514*z + 1265*z^2)/
          (6*(1 - z)))*HPL[{0, 0}, z] + ((-46*Pi^2*(1 + z^2))/(3*(1 - z)) + 
         (465 - 203*z + 462*z^2)/(3*(1 - z)))*HPL[{1, 0}, z] + 
       ((-2*(331 + 706*z))/9 - (Pi^2*(-31 + 47*z^2))/(3*(1 - z)))*
        HPL[{1, 1}, z] + (2*(155 - 42*z + 155*z^2)*HPL[{1, 2}, z])/
        (3*(1 - z)) + (70*(1 + z^2)*HPL[{1, 3}, z])/(1 - z) + 
       ((185 - 90*z + 299*z^2)*HPL[{2, 0}, z])/(3*(1 - z)) + 
       ((253 - 108*z + 373*z^2)*HPL[{2, 1}, z])/(3*(1 - z)) + 
       (4*(12 + 19*z^2)*HPL[{2, 2}, z])/(1 - z) + 
       ((29 + 67*z^2)*HPL[{3, 0}, z])/(1 - z) + 
       (44*(1 + 2*z^2)*HPL[{3, 1}, z])/(1 - z) + 
       ((117 - 174*z + 695*z^2)*HPL[{0, 0, 0}, z])/(6*(1 - z)) + 
       ((155 - 32*z + 155*z^2)*HPL[{1, 0, 0}, z])/(2*(1 - z)) + 
       ((185 - 36*z + 185*z^2)*HPL[{1, 1, 0}, z])/(3*(1 - z)) - 
       (8*(23 + 32*z)*HPL[{1, 1, 1}, z])/3 + (64*(1 + z^2)*HPL[{1, 1, 2}, z])/
        (1 - z) + (56*(1 + z^2)*HPL[{1, 2, 0}, z])/(1 - z) + 
       (70*(1 + z^2)*HPL[{1, 2, 1}, z])/(1 - z) + 
       ((29 + 47*z^2)*HPL[{2, 0, 0}, z])/(1 - z) + 
       (4*(11 + 16*z^2)*HPL[{2, 1, 0}, z])/(1 - z) + 
       (6*(9 + 13*z^2)*HPL[{2, 1, 1}, z])/(1 - z) + 
       ((7 + 65*z^2)*HPL[{0, 0, 0, 0}, z])/(2*(1 - z)) + 
       (36*(1 + z^2)*HPL[{1, 0, 0, 0}, z])/(1 - z) + 
       (40*(1 + z^2)*HPL[{1, 1, 0, 0}, z])/(1 - z) + 
       (48*(1 + z^2)*HPL[{1, 1, 1, 0}, z])/(1 - z) - 
       60*(1 + z)*HPL[{1, 1, 1, 1}, z] + (1046/9 - 13*Pi^2)*L[2, 1 - z] - 
       (220*L[3, 1 - z])/9 + 5*L[4, 1 - z] + L[0, 1 - z]*
        (5977/27 - (809*Pi^2)/18 + (373*Pi^4)/180 - (1694*Zeta[3])/9) + 
       ((1949 + 2183*z)*Zeta[3])/18 + L[1, 1 - z]*(-5984/27 + (253*Pi^2)/9 + 
         164*Zeta[3]) + HPL[{0}, z]*(-(Pi^2*(359 - 192*z + 609*z^2))/
          (18*(1 - z)) + (22163 - 23004*z + 30610*z^2)/(108*(1 - z)) - 
         (4*(7 + 16*z^2)*Zeta[3])/(1 - z)) + HPL[{1}, z]*
        ((-1181 - 10481*z)/54 - (Pi^2*(-43 - 66*z + 210*z^2))/(9*(1 - z)) - 
         (2*(-47 + 35*z^2)*Zeta[3])/(1 - z)) + 
       (-297029/1458 - (143*Pi^4)/90 + Pi^2*(9968/243 - (305*Zeta[3])/9) + 
         (10348*Zeta[3])/27 - 48*Zeta[5])*\[Delta][1 - z])
 
F["+", 3, 1] = Nc*nf^2*TF^2*((64*(1 + 4*z))/27 - (64*(1 + z^2)*HPL[{0}, z])/
        (9*(1 - z)) + (32*(1 + z)*HPL[{1}, z])/9 - (320*L[0, 1 - z])/27 + 
       (64*L[1, 1 - z])/9 + (800/81 - (32*Pi^2)/27)*\[Delta][1 - z]) + 
     Nc^3*((2*(554 + 2411*z))/27 + (Pi^2*(-249 - 102*z + 377*z^2))/
        (18*(1 - z)) + ((Pi^2*(21 + 43*z^2))/(3*(1 - z)) - 
         (1103 - 792*z + 1611*z^2)/(9*(1 - z)))*HPL[{0}, z] + 
       ((662 + 1421*z)/9 + (Pi^2*(-35 + 43*z^2))/(3*(1 - z)))*HPL[{1}, z] - 
       (2*(38 - 17*z + 58*z^2)*HPL[{2}, z])/(1 - z) - 
       ((25 + 63*z^2)*HPL[{3}, z])/(1 - z) - 
       ((114 - 81*z + 322*z^2)*HPL[{0, 0}, z])/(3*(1 - z)) - 
       (14*(19 - 6*z + 19*z^2)*HPL[{1, 0}, z])/(3*(1 - z)) + 
       (8*(23 + 32*z)*HPL[{1, 1}, z])/3 - (60*(1 + z^2)*HPL[{1, 2}, z])/
        (1 - z) - (4*(7 + 13*z^2)*HPL[{2, 0}, z])/(1 - z) - 
       (2*(23 + 35*z^2)*HPL[{2, 1}, z])/(1 - z) - 
       (4*(1 + 8*z^2)*HPL[{0, 0, 0}, z])/(1 - z) - 
       (38*(1 + z^2)*HPL[{1, 0, 0}, z])/(1 - z) - 
       (52*(1 + z^2)*HPL[{1, 1, 0}, z])/(1 - z) + 
       60*(1 + z)*HPL[{1, 1, 1}, z] + (2092/9 - 26*Pi^2)*L[1, 1 - z] - 
       (220*L[2, 1 - z])/3 + 20*L[3, 1 - z] + ((-97 + 81*z^2)*Zeta[3])/
        (1 - z) + L[0, 1 - z]*(-5984/27 + (253*Pi^2)/9 + 164*Zeta[3]) + 
       (5977/27 - (809*Pi^2)/18 + (373*Pi^4)/180 - (1694*Zeta[3])/9)*
        \[Delta][1 - z]) + Nc^2*nf*TF*((-2*(341 + 1205*z))/27 - 
       (8*Pi^2*(-6 + 7*z^2))/(9*(1 - z)) + (4*(135 - 63*z + 176*z^2)*
         HPL[{0}, z])/(9*(1 - z)) - (8*(37 + 67*z)*HPL[{1}, z])/9 + 
       (4*(7 + 9*z^2)*HPL[{2}, z])/(1 - z) + (8*(6 + 13*z^2)*HPL[{0, 0}, z])/
        (3*(1 - z)) + (88*(1 + z^2)*HPL[{1, 0}, z])/(3*(1 - z)) - 
       (80*(1 + z)*HPL[{1, 1}, z])/3 + (3092/27 - (92*Pi^2)/9)*L[0, 1 - z] - 
       (832*L[1, 1 - z])/9 + (80*L[2, 1 - z])/3 + 
       (-10345/81 + (466*Pi^2)/27 + (472*Zeta[3])/9)*\[Delta][1 - z])
 
F["+", 3, 2] = Nc*nf^2*TF^2*((-16*(1 + z))/9 + (32*L[0, 1 - z])/9 - 
       (160*\[Delta][1 - z])/27) + Nc^2*nf*TF*((4*(37 + 67*z))/9 - 
       (2*(17 + 23*z^2)*HPL[{0}, z])/(3*(1 - z)) + (40*(1 + z)*HPL[{1}, z])/
        3 - (416*L[0, 1 - z])/9 + (80*L[1, 1 - z])/3 + 
       (1546/27 - (46*Pi^2)/9)*\[Delta][1 - z]) + 
     Nc^3*((-331 - 715*z)/9 + (15*Pi^2*(1 + z))/2 + 
       ((89 - 45*z + 149*z^2)*HPL[{0}, z])/(3*(1 - z)) - 
       (4*(23 + 32*z)*HPL[{1}, z])/3 + (6*(3 + 5*z^2)*HPL[{2}, z])/(1 - z) + 
       ((13 + 43*z^2)*HPL[{0, 0}, z])/(2*(1 - z)) + 
       (24*(1 + z^2)*HPL[{1, 0}, z])/(1 - z) - 30*(1 + z)*HPL[{1, 1}, z] + 
       (1046/9 - 13*Pi^2)*L[0, 1 - z] - (220*L[1, 1 - z])/3 + 
       30*L[2, 1 - z] + (-2992/27 + (253*Pi^2)/18 + 82*Zeta[3])*
        \[Delta][1 - z])
 
F["+", 3, 3] = Nc^2*nf*TF*((-40*(1 + z))/9 + (80*L[0, 1 - z])/9 - 
       (416*\[Delta][1 - z])/27) + (32*Nc*nf^2*TF^2*\[Delta][1 - z])/27 + 
     Nc^3*((4*(23 + 32*z))/9 - (4*(1 + 2*z^2)*HPL[{0}, z])/(1 - z) + 
       10*(1 + z)*HPL[{1}, z] - (220*L[0, 1 - z])/9 + 20*L[1, 1 - z] + 
       (1046/27 - (13*Pi^2)/3)*\[Delta][1 - z])
 
F["+", 3, 4] = Nc^3*((-5*(1 + z))/2 + 5*L[0, 1 - z] - 
       (55*\[Delta][1 - z])/9) + (20*Nc^2*nf*TF*\[Delta][1 - z])/9
 
F["+", 3, 5] = Nc^3*\[Delta][1 - z]
 
F["\[Delta]", "hard", 1] = CF*(-2*(-1 + z) - (2*(1 + z^2)*HPL[{0}, z])/
       (1 - z) + 2*(1 + z)*HPL[{1}, z])
 
F["\[Delta]", "hard", 2] = 
    CF^2*(2*(-13 + 15*z) + (2*Pi^2*(-2 - 5*z + 4*z^2))/(3*(1 - z)) + 
       ((2*Pi^2*(5 + 9*z^2))/(3*(1 - z)) + (2*(3 - 23*z + 28*z^2))/(1 - z))*
        HPL[{0}, z] + (-2*(-12 + 11*z) + (2*Pi^2*(-7 + 3*z^2))/(3*(1 - z)))*
        HPL[{1}, z] - (4*(-4 - z + 2*z^2)*HPL[{2}, z])/(1 - z) - 
       (16*(1 + 2*z^2)*HPL[{3}, z])/(1 - z) - 
       (2*(-7 - 14*z + 12*z^2)*HPL[{0, 0}, z])/(1 - z) - 
       4*(-1 + z)*HPL[{1, 0}, z] - (24*(1 + z^2)*HPL[{1, 2}, z])/(1 - z) - 
       (4*(3 + 5*z^2)*HPL[{2, 0}, z])/(1 - z) - 
       (8*(3 + 4*z^2)*HPL[{2, 1}, z])/(1 - z) + 
       10*(1 + z)*HPL[{0, 0, 0}, z] - (36*(1 + z^2)*HPL[{1, 0, 0}, z])/
        (1 - z) - (32*(1 + z^2)*HPL[{1, 1, 0}, z])/(1 - z) + 
       24*(1 + z)*HPL[{1, 1, 1}, z] + (20*(1 + 3*z^2)*Zeta[3])/(1 - z)) + 
     CA*CF*((4*(173 + 2*z))/27 + (Pi^2*(3 + 6*z + 13*z^2))/(9*(1 - z)) + 
       ((4*Pi^2*(1 + z^2))/(3*(1 - z)) - (2*(38 - 47*z + 79*z^2))/
          (3*(1 - z)))*HPL[{0}, z] + ((10*(-4 + 29*z))/9 + 
         (4*Pi^2*(1 + 2*z^2))/(3*(1 - z)))*HPL[{1}, z] - 
       (8*(7 + 4*z^2)*HPL[{2}, z])/(3*(1 - z)) - (4*(1 + z^2)*HPL[{3}, z])/
        (1 - z) - ((55 + 36*z + 19*z^2)*HPL[{0, 0}, z])/(3*(1 - z)) - 
       (22*(1 + z^2)*HPL[{1, 0}, z])/(3*(1 - z)) + 
       (22*(1 + z)*HPL[{1, 1}, z])/3 - (4*(1 + z^2)*HPL[{1, 2}, z])/(1 - z) - 
       (6*(1 + z^2)*HPL[{0, 0, 0}, z])/(1 - z) + 
       (8*(1 + z^2)*HPL[{1, 0, 0}, z])/(1 - z) + 
       (8*(1 + z^2)*HPL[{1, 1, 0}, z])/(1 - z) - (2*(17 + 3*z^2)*Zeta[3])/
        (1 - z)) + CF*(nf*TF*((-8*Pi^2*z^2)/(9*(1 - z)) - 
         (4*(37 + 19*z))/27 + (4*(5 - 2*z + 7*z^2)*HPL[{0}, z])/(3*(1 - z)) - 
         (16*(1 + 4*z)*HPL[{1}, z])/9 + (16*(1 + z^2)*HPL[{2}, z])/
          (3*(1 - z)) + (20*(1 + z^2)*HPL[{0, 0}, z])/(3*(1 - z)) + 
         (8*(1 + z^2)*HPL[{1, 0}, z])/(3*(1 - z)) - 
         (8*(1 + z)*HPL[{1, 1}, z])/3) + TF*((4*Pi^2*(1 + z)*(1 + 2*z))/3 - 
         (2*(-1 + z)*(208 + 85*z + 136*z^2))/(27*z) + 
         ((-8*Pi^2*(1 + z))/3 + (4*(69 - 15*z + 76*z^2))/9)*HPL[{0}, z] + 
         (4*(-1 + z)*(26 - 7*z + 44*z^2)*HPL[{1}, z])/(9*z) - 
         8*(1 + z)*(1 + 2*z)*HPL[{2}, z] + 16*(1 + z)*HPL[{3}, z] - 
         (2*(39 + 39*z + 40*z^2)*HPL[{0, 0}, z])/3 - 
         (4*(-1 + z)*(4 + 7*z + 4*z^2)*HPL[{1, 0}, z])/(3*z) - 
         (4*(-1 + z)*(4 + 7*z + 4*z^2)*HPL[{1, 1}, z])/(3*z) + 
         8*(1 + z)*HPL[{2, 0}, z] + 8*(1 + z)*HPL[{2, 1}, z] + 
         20*(1 + z)*HPL[{0, 0, 0}, z] - 8*(1 + z)*Zeta[3]))
 
F["\[Delta]", "hard", 3] = Nc*nf^2*TF^2*((32*(-41 + 157*z))/729 + 
       (16*Pi^2*(3 - 9*z + 16*z^2))/(81*(1 - z)) + 
       ((16*Pi^2*(1 + z^2))/(9*(1 - z)) - (32*(34 - 32*z + 49*z^2))/
          (81*(1 - z)))*HPL[{0}, z] + ((-16*Pi^2*(1 + z))/27 + 
         (80*(-1 + 11*z))/81)*HPL[{1}, z] - 
       (32*(13 - 9*z + 16*z^2)*HPL[{2}, z])/(27*(1 - z)) - 
       (32*(1 + z^2)*HPL[{3}, z])/(3*(1 - z)) - 
       (16*(97 - 60*z + 133*z^2)*HPL[{0, 0}, z])/(81*(1 - z)) - 
       (64*(4 - 3*z + 4*z^2)*HPL[{1, 0}, z])/(27*(1 - z)) + 
       (64*(1 + 4*z)*HPL[{1, 1}, z])/27 - (32*(1 + z^2)*HPL[{1, 2}, z])/
        (9*(1 - z)) - (64*(1 + z^2)*HPL[{2, 0}, z])/(9*(1 - z)) - 
       (64*(1 + z^2)*HPL[{2, 1}, z])/(9*(1 - z)) - 
       (368*(1 + z^2)*HPL[{0, 0, 0}, z])/(27*(1 - z)) - 
       (32*(1 + z^2)*HPL[{1, 0, 0}, z])/(9*(1 - z)) - 
       (32*(1 + z^2)*HPL[{1, 1, 0}, z])/(9*(1 - z)) + 
       (32*(1 + z)*HPL[{1, 1, 1}, z])/9 + (64*(2 + z^2)*Zeta[3])/
        (27*(1 - z))) + Nc^2*nf*TF*((96373 - 401039*z)/2916 + 
       (Pi^4*(22 - 42*z + 391*z^2))/(405*(1 - z)) - 
       (Pi^2*(307 - 3606*z + 6389*z^2))/(243*(1 - z)) + 
       ((-2*Pi^2*(37 + 2*z + 41*z^2))/(9*(1 - z)) + 
         (2*(5375 - 4254*z + 6683*z^2))/(81*(1 - z)))*HPL[{2}, z] + 
       (4*(209 - 73*z + 273*z^2)*HPL[{3}, z])/(9*(1 - z)) + 
       (2*(193 + 12*z + 319*z^2)*HPL[{4}, z])/(9*(1 - z)) + 
       ((-2*Pi^2*(125 + 6*z + 188*z^2))/(27*(1 - z)) - 
         (2*(-5634 + 10077*z - 12953*z^2 + 8456*z^3))/(81*(-1 + z)^2))*
        HPL[{0, 0}, z] + ((-244*Pi^2*(1 + z^2))/(27*(1 - z)) + 
         (2*(3917 - 3048*z + 3845*z^2))/(81*(1 - z)))*HPL[{1, 0}, z] + 
       ((-2*(215 + 1301*z))/27 - (2*Pi^2*(-59 + 79*z^2))/(27*(1 - z)))*
        HPL[{1, 1}, z] + (4*(164 - 63*z + 157*z^2)*HPL[{1, 2}, z])/
        (9*(1 - z)) + (356*(1 + z^2)*HPL[{1, 3}, z])/(9*(1 - z)) + 
       (4*(461 - 168*z + 521*z^2)*HPL[{2, 0}, z])/(27*(1 - z)) + 
       (4*(185 - 83*z + 206*z^2)*HPL[{2, 1}, z])/(9*(1 - z)) + 
       (4*(27 + 2*z + 31*z^2)*HPL[{2, 2}, z])/(3*(1 - z)) + 
       (8*(38 - 3*z + 62*z^2)*HPL[{3, 0}, z])/(9*(1 - z)) + 
       (8*(17 + 24*z^2)*HPL[{3, 1}, z])/(3*(1 - z)) + 
       (2*(922 - 249*z + 1477*z^2)*HPL[{0, 0, 0}, z])/(27*(1 - z)) + 
       (8*(185 - 54*z + 176*z^2)*HPL[{1, 0, 0}, z])/(27*(1 - z)) + 
       (4*(110 - 49*z + 117*z^2)*HPL[{1, 1, 0}, z])/(9*(1 - z)) - 
       (8*(37 + 67*z)*HPL[{1, 1, 1}, z])/9 + 
       (232*(1 + z^2)*HPL[{1, 1, 2}, z])/(9*(1 - z)) + 
       (248*(1 + z^2)*HPL[{1, 2, 0}, z])/(9*(1 - z)) + 
       (344*(1 + z^2)*HPL[{1, 2, 1}, z])/(9*(1 - z)) + 
       (8*(20 + 29*z^2)*HPL[{2, 0, 0}, z])/(9*(1 - z)) + 
       (4*(55 - 6*z + 79*z^2)*HPL[{2, 1, 0}, z])/(9*(1 - z)) + 
       (4*(73 + 91*z^2)*HPL[{2, 1, 1}, z])/(9*(1 - z)) + 
       (2*(19 + 201*z^2)*HPL[{0, 0, 0, 0}, z])/(9*(1 - z)) + 
       (172*(1 + z^2)*HPL[{1, 0, 0, 0}, z])/(9*(1 - z)) + 
       (116*(1 + z^2)*HPL[{1, 1, 0, 0}, z])/(9*(1 - z)) + 
       (64*(1 + z^2)*HPL[{1, 1, 1, 0}, z])/(3*(1 - z)) - 
       (80*(1 + z)*HPL[{1, 1, 1, 1}, z])/3 - 
       (4*(-108 - 76*z + 225*z^2)*Zeta[3])/(9*(1 - z)) + 
       HPL[{1}, z]*((2075 - 21433*z)/162 - (Pi^2*(-65 - 162*z + 387*z^2))/
          (27*(1 - z)) - (4*(-47 + 71*z^2)*Zeta[3])/(9*(1 - z))) + 
       HPL[{0}, z]*((-2*Pi^2*(234 - 94*z + 319*z^2))/(27*(1 - z)) + 
         (27301 - 25816*z + 33155*z^2)/(162*(1 - z)) - 
         (2*(109 - 36*z + 223*z^2)*Zeta[3])/(9*(1 - z)))) + 
     Nc^3*((-197242 + 715565*z)/2916 - (Pi^4*(2287 - 6318*z + 9277*z^2))/
        (3240*(1 - z)) + ((2*Pi^2*(50 + 101*z^2))/(9*(1 - z)) - 
         (3599 - 1759*z + 4800*z^2)/(18*(1 - z)))*HPL[{3}, z] - 
       ((1559 - 726*z + 3653*z^2)*HPL[{4}, z])/(18*(1 - z)) - 
       ((23 + 177*z^2)*HPL[{5}, z])/(2*(1 - z)) + 
       ((152*Pi^2*(1 + z^2))/(9*(1 - z)) - (1793 - 795*z + 1704*z^2)/
          (9*(1 - z)))*HPL[{1, 2}, z] - ((1757 + 36*z + 1925*z^2)*
         HPL[{1, 3}, z])/(18*(1 - z)) - (226*(1 + z^2)*HPL[{1, 4}, z])/
        (3*(1 - z)) + ((Pi^2*(97 + 161*z^2))/(9*(1 - z)) - 
         (8099 - 3903*z + 8357*z^2)/(54*(1 - z)))*HPL[{2, 0}, z] + 
       ((Pi^2*(41 + 58*z^2))/(3*(1 - z)) - (3645 - 2024*z + 3843*z^2)/
          (18*(1 - z)))*HPL[{2, 1}, z] - (2*(132 - 35*z + 194*z^2)*
         HPL[{2, 2}, z])/(3*(1 - z)) - ((161 + 235*z^2)*HPL[{2, 3}, z])/
        (3*(1 - z)) - ((656 - 477*z + 1388*z^2)*HPL[{3, 0}, z])/(9*(1 - z)) - 
       ((327 - 186*z + 572*z^2)*HPL[{3, 1}, z])/(3*(1 - z)) - 
       (4*(38 + 77*z^2)*HPL[{3, 2}, z])/(3*(1 - z)) - 
       (2*(59 + 147*z^2)*HPL[{4, 0}, z])/(3*(1 - z)) - 
       ((157 + 387*z^2)*HPL[{4, 1}, z])/(3*(1 - z)) + 
       ((Pi^2*(5 + 97*z^2))/(6*(1 - z)) - (13*(185 - 96*z + 407*z^2))/
          (27*(1 - z)))*HPL[{0, 0, 0}, z] + 
       ((259*Pi^2*(1 + z^2))/(18*(1 - z)) - (7429 - 2574*z + 7033*z^2)/
          (54*(1 - z)))*HPL[{1, 0, 0}, z] + 
       ((128*Pi^2*(1 + z^2))/(9*(1 - z)) - (2*(541 - 277*z + 554*z^2))/
          (9*(1 - z)))*HPL[{1, 1, 0}, z] + 
       ((662 + 1403*z)/9 + (Pi^2*(-115 + 119*z^2))/(9*(1 - z)))*
        HPL[{1, 1, 1}, z] - (8*(82 - 9*z + 91*z^2)*HPL[{1, 1, 2}, z])/
        (9*(1 - z)) - (160*(1 + z^2)*HPL[{1, 1, 3}, z])/(3*(1 - z)) - 
       (5*(143 - 24*z + 143*z^2)*HPL[{1, 2, 0}, z])/(9*(1 - z)) - 
       ((1027 - 294*z + 1015*z^2)*HPL[{1, 2, 1}, z])/(9*(1 - z)) - 
       (220*(1 + z^2)*HPL[{1, 2, 2}, z])/(3*(1 - z)) - 
       (86*(1 + z^2)*HPL[{1, 3, 0}, z])/(1 - z) - 
       (104*(1 + z^2)*HPL[{1, 3, 1}, z])/(1 - z) - 
       ((679 - 270*z + 1369*z^2)*HPL[{2, 0, 0}, z])/(18*(1 - z)) - 
       ((548 - 270*z + 941*z^2)*HPL[{2, 1, 0}, z])/(9*(1 - z)) - 
       ((803 - 324*z + 1163*z^2)*HPL[{2, 1, 1}, z])/(9*(1 - z)) - 
       (2*(29 + 41*z^2)*HPL[{2, 1, 2}, z])/(1 - z) - 
       (8*(19 + 27*z^2)*HPL[{2, 2, 0}, z])/(3*(1 - z)) - 
       (2*(101 + 149*z^2)*HPL[{2, 2, 1}, z])/(3*(1 - z)) - 
       (4*(26 + 49*z^2)*HPL[{3, 0, 0}, z])/(3*(1 - z)) - 
       (4*(36 + 65*z^2)*HPL[{3, 1, 0}, z])/(3*(1 - z)) - 
       (2*(31 + 55*z^2)*HPL[{3, 1, 1}, z])/(1 - z) - 
       ((-43 - 351*z + 2166*z^2)*HPL[{0, 0, 0, 0}, z])/(18*(1 - z)) - 
       ((793 + 432*z + 937*z^2)*HPL[{1, 0, 0, 0}, z])/(18*(1 - z)) - 
       ((629 - 12*z + 749*z^2)*HPL[{1, 1, 0, 0}, z])/(18*(1 - z)) - 
       (2*(97 - 29*z + 99*z^2)*HPL[{1, 1, 1, 0}, z])/(3*(1 - z)) + 
       (8*(23 + 32*z)*HPL[{1, 1, 1, 1}, z])/3 - 
       (160*(1 + z^2)*HPL[{1, 1, 1, 2}, z])/(3*(1 - z)) - 
       (56*(1 + z^2)*HPL[{1, 1, 2, 0}, z])/(1 - z) - 
       (230*(1 + z^2)*HPL[{1, 1, 2, 1}, z])/(3*(1 - z)) - 
       (46*(1 + z^2)*HPL[{1, 2, 0, 0}, z])/(1 - z) - 
       (64*(1 + z^2)*HPL[{1, 2, 1, 0}, z])/(1 - z) - 
       (78*(1 + z^2)*HPL[{1, 2, 1, 1}, z])/(1 - z) - 
       ((27 + 29*z^2)*HPL[{2, 0, 0, 0}, z])/(1 - z) - 
       ((101 + 143*z^2)*HPL[{2, 1, 0, 0}, z])/(3*(1 - z)) - 
       (2*(73 + 103*z^2)*HPL[{2, 1, 1, 0}, z])/(3*(1 - z)) - 
       (12*(5 + 7*z^2)*HPL[{2, 1, 1, 1}, z])/(1 - z) - 
       ((23 + 81*z^2)*HPL[{0, 0, 0, 0, 0}, z])/(2*(1 - z)) - 
       (36*(1 + z^2)*HPL[{1, 0, 0, 0, 0}, z])/(1 - z) - 
       (10*(1 + z^2)*HPL[{1, 1, 0, 0, 0}, z])/(1 - z) - 
       (86*(1 + z^2)*HPL[{1, 1, 1, 0, 0}, z])/(3*(1 - z)) - 
       (52*(1 + z^2)*HPL[{1, 1, 1, 1, 0}, z])/(1 - z) + 
       60*(1 + z)*HPL[{1, 1, 1, 1, 1}, z] + ((-10099 - 5313*z + 15898*z^2)*
         Zeta[3])/(54*(1 - z)) + HPL[{1, 0}, z]*
        ((Pi^2*(2555 - 432*z + 2723*z^2))/(108*(1 - z)) - 
         (33625 - 29415*z + 32914*z^2)/(162*(1 - z)) + 
         (178*(1 + z^2)*Zeta[3])/(3*(1 - z))) + HPL[{1, 1}, z]*
        ((181*(1 + 31*z))/27 + (Pi^2*(-284 - 72*z + 511*z^2))/(27*(1 - z)) + 
         (2*(-45 + 37*z^2)*Zeta[3])/(1 - z)) + HPL[{2}, z]*
        ((Pi^2*(383 - 121*z + 531*z^2))/(18*(1 - z)) - 
         (38101 - 38784*z + 52174*z^2)/(162*(1 - z)) + 
         ((179 + 269*z^2)*Zeta[3])/(3*(1 - z))) + 
       Pi^2*((-1747 - 34734*z + 50848*z^2)/(972*(1 - z)) - 
         ((-323 + 363*z^2)*Zeta[3])/(18*(1 - z))) + 
       HPL[{0, 0}, z]*((Pi^2*(2195 - 960*z + 4478*z^2))/(108*(1 - z)) + 
         (-64727 + 139733*z - 196558*z^2 + 121336*z^3)/(324*(-1 + z)^2) + 
         ((47 + 409*z^2)*Zeta[3])/(6*(1 - z))) + 
       HPL[{1}, z]*((35*(-69 + 698*z))/108 - (Pi^4*(81 + 827*z^2))/
          (360*(1 - z)) + (Pi^2*(-243 - 2067*z + 4442*z^2))/(108*(1 - z)) + 
         ((-769 - 180*z + 997*z^2)*Zeta[3])/(9*(1 - z))) + 
       HPL[{0}, z]*(-(Pi^4*(785 + 1296*z^2))/(540*(1 - z)) + 
         (Pi^2*(4431 - 2356*z + 6139*z^2))/(108*(1 - z)) - 
         (186085 - 191022*z + 217440*z^2)/(648*(1 - z)) + 
         ((745 - 489*z + 1690*z^2)*Zeta[3])/(9*(1 - z))) + 
       ((545 + 287*z^2)*Zeta[5])/(6*(1 - z)))
 
F["\[Delta]", n_] := CC[n, -1]*\[Delta][1 - z] + Sum[CC[n, k]*L[k, 1 - z], 
      {k, 0, 2*n - 1}] + F["\[Delta]", "hard", n]
 
F /: F::usage = "F[\"+\",n,k] and F[\"\[Delta]\",\"hard\",n] are \
sub-expressions of the quark-to-quark matching coefficient (see \
?Iqq).\n\nF[\"+\",n,k] is the coefficient of (1/\[Mu]2)L[k,t/\[Mu]2] in \
Iqq[n].\nExplicit results are provided for n=1,2,3 and k=0,\[Ellipsis],2n-1. \
\n\nF[\"\[Delta]\",\"hard\",n] is the part of the coefficient of \[Delta][t] \
in Iqq[n] without \[Delta][1-z] and without L[_,1-z].\nExplicit results are \
provided for n=1,2,3."
 
L /: L::usage = "L[n,x] = (Log[x]^n/x)_+ is the regularized plus \
distribution. \nNote that this definition differs slightly from the one used \
in the accompanying paper."
 
\[Delta] /: \[Delta]::usage = "\[Delta][x] is the Dirac delta distribution."
 
CC[1, -1] = -(CF*Pi^2)/3
 
CC[1, 0] = 0
 
CC[1, 1] = 4*CF
 
CC[2, -1] = (7*CF^2*Pi^4)/30 + CA*CF*(2428/81 - (67*Pi^2)/18 - Pi^4/9 - 
       (110*Zeta[3])/9) + CF*nf*TF*(-656/81 + (10*Pi^2)/9 + (40*Zeta[3])/9)
 
CC[2, 0] = CF*nf*(224/27 - (8*Pi^2)/9)*TF + 32*CF^2*Zeta[3] + 
     CA*CF*(-808/27 + (22*Pi^2)/9 + 28*Zeta[3])
 
CC[2, 1] = (-20*CF^2*Pi^2)/3 + CA*CF*(268/9 - (4*Pi^2)/3) - (80*CF*nf*TF)/9
 
CC[2, 2] = (-22*CA*CF)/3 + (8*CF*nf*TF)/3
 
CC[2, 3] = 8*CF^2
 
CC[3, -1] = Nc*nf^2*TF^2*(-512/6561 - (136*Pi^2)/81 + (124*Pi^4)/1215 - 
       (160*Zeta[3])/243) + Nc^3*(5211949/26244 + (10829*Pi^4)/9720 + 
       (21977*Pi^6)/408240 - (79430*Zeta[3])/243 - 
       (28*Pi^2*HPL[{0}, 2]*Zeta[3])/3 + (28*Pi^2*HPL[{0}, 8]*Zeta[3])/9 + 
       (1280*Zeta[3]^2)/9 + Pi^2*(-321277/8748 + (1705*Zeta[3])/54) - 
       (1012*Zeta[5])/9) + Nc^2*nf*TF*(-2804689/26244 - (1541*Pi^4)/2430 + 
       Pi^2*(181127/8748 - (250*Zeta[3])/27) + (980*Zeta[3])/9 + 
       (256*Zeta[5])/9)
 
CC[3, 0] = Nc^2*nf*TF*(171449/1458 - (4882*Pi^2)/243 + (2*Pi^4)/3 - 
       112*Zeta[3]) + Nc*nf^2*TF^2*(-3712/729 + (160*Pi^2)/81 - 
       (64*Zeta[3])/27) + Nc^3*(-297029/1458 - (143*Pi^4)/90 + 
       Pi^2*(9968/243 - (305*Zeta[3])/9) + (10348*Zeta[3])/27 - 48*Zeta[5])
 
CC[3, 1] = Nc*nf^2*(800/81 - (32*Pi^2)/27)*TF^2 + 
     Nc^3*(5977/27 - (809*Pi^2)/18 + (373*Pi^4)/180 - (1694*Zeta[3])/9) + 
     Nc^2*nf*TF*(-10345/81 + (466*Pi^2)/27 + (472*Zeta[3])/9)
 
CC[3, 2] = Nc^2*nf*(1546/27 - (46*Pi^2)/9)*TF - (160*Nc*nf^2*TF^2)/27 + 
     Nc^3*(-2992/27 + (253*Pi^2)/18 + 82*Zeta[3])
 
CC[3, 3] = Nc^3*(1046/27 - (13*Pi^2)/3) - (416*Nc^2*nf*TF)/27 + 
     (32*Nc*nf^2*TF^2)/27
 
CC[3, 4] = (-55*Nc^3)/9 + (20*Nc^2*nf*TF)/9
 
CC[3, 5] = Nc^3
 
CC /: CC::usage = "CC[n,k] are sub-expressions of the quark-to-quark matching \
coefficient (see ?Iqq).\n\nCC[n,-1] is the coefficient of \
\[Delta][t]*\[Delta][1-z] in Iqq[n]\nCC[n,k] is the coefficient of \
\[Delta][t]*L[k,1-z] in Iqq[n].\nExplicit results are provided for n=1,2,3 \
and k=0,\[Ellipsis],2n-1."
 
Z["q", 0][t_, \[Mu]2_] := \[Delta][t]
 
Z["q", 1][t_, \[Mu]2_] := (-4*CF*L[0, t/\[Mu]2])/(\[Epsilon]*\[Mu]2) + 
     CF*(4/\[Epsilon]^2 + 3/\[Epsilon])*\[Delta][t]
 
Z["q", 2][t_, \[Mu]2_] := ((CF^2*(-16/\[Epsilon]^3 - 12/\[Epsilon]^2) + 
        CF*nf*TF*(-8/(3*\[Epsilon]^2) + 40/(9*\[Epsilon])) + 
        CA*CF*(22/(3*\[Epsilon]^2) - 134/(9*\[Epsilon]) + 
          (2*Pi^2)/(3*\[Epsilon])))*L[0, t/\[Mu]2])/\[Mu]2 + 
     (16*CF^2*L[1, t/\[Mu]2])/(\[Epsilon]^2*\[Mu]2) + 
     (CF*nf*TF*(4/\[Epsilon]^3 - 2/(9*\[Epsilon]^2) - 121/(27*\[Epsilon]) - 
         (2*Pi^2)/(9*\[Epsilon])) + CA*CF*(-11/\[Epsilon]^3 + 
         35/(18*\[Epsilon]^2) - Pi^2/(3*\[Epsilon]^2) + 
         1769/(108*\[Epsilon]) + (11*Pi^2)/(18*\[Epsilon]) - 
         (20*Zeta[3])/\[Epsilon]) + CF^2*(8/\[Epsilon]^4 + 12/\[Epsilon]^3 + 
         9/(2*\[Epsilon]^2) - (4*Pi^2)/(3*\[Epsilon]^2) + 3/(4*\[Epsilon]) - 
         Pi^2/\[Epsilon] + (12*Zeta[3])/\[Epsilon]))*\[Delta][t]
 
Z["q", 3][t_, \[Mu]2_] := ((CF^3*(64/\[Epsilon]^4 + 48/\[Epsilon]^3) + 
        CF^2*nf*TF*(64/(3*\[Epsilon]^3) - 320/(9*\[Epsilon]^2)) + 
        CA*CF^2*(-176/(3*\[Epsilon]^3) + 1072/(9*\[Epsilon]^2) - 
          (16*Pi^2)/(3*\[Epsilon]^2)))*L[1, t/\[Mu]2])/\[Mu]2 - 
     (32*CF^3*L[2, t/\[Mu]2])/(\[Epsilon]^3*\[Mu]2) + 
     (L[0, t/\[Mu]2]*(CF*nf^2*TF^2*(-64/(27*\[Epsilon]^3) + 
          320/(81*\[Epsilon]^2) + 64/(81*\[Epsilon])) + 
        CF^3*(-32/\[Epsilon]^5 - 48/\[Epsilon]^4 - 18/\[Epsilon]^3 + 
          (16*Pi^2)/(3*\[Epsilon]^3) - 3/\[Epsilon]^2 + 
          (4*Pi^2)/\[Epsilon]^2 - (48*Zeta[3])/\[Epsilon]^2) + 
        CA*CF^2*(220/(3*\[Epsilon]^4) - 136/(3*\[Epsilon]^3) + 
          (4*Pi^2)/\[Epsilon]^3 - 2975/(27*\[Epsilon]^2) - 
          (4*Pi^2)/(9*\[Epsilon]^2) + (80*Zeta[3])/\[Epsilon]^2) + 
        CF^2*nf*TF*(-80/(3*\[Epsilon]^4) + 32/(3*\[Epsilon]^3) + 
          700/(27*\[Epsilon]^2) + (8*Pi^2)/(9*\[Epsilon]^2) + 
          220/(9*\[Epsilon]) - (64*Zeta[3])/(3*\[Epsilon])) + 
        CA^2*CF*(-484/(27*\[Epsilon]^3) + 4172/(81*\[Epsilon]^2) - 
          (44*Pi^2)/(27*\[Epsilon]^2) - 490/(9*\[Epsilon]) + 
          (536*Pi^2)/(81*\[Epsilon]) - (44*Pi^4)/(135*\[Epsilon]) - 
          (88*Zeta[3])/(9*\[Epsilon])) + CA*CF*nf*TF*(352/(27*\[Epsilon]^3) - 
          2672/(81*\[Epsilon]^2) + (16*Pi^2)/(27*\[Epsilon]^2) + 
          1672/(81*\[Epsilon]) - (160*Pi^2)/(81*\[Epsilon]) + 
          (224*Zeta[3])/(9*\[Epsilon]))))/\[Mu]2 + 
     (CF^2*nf*TF*(16/\[Epsilon]^5 + 100/(9*\[Epsilon]^4) - 
         310/(27*\[Epsilon]^3) - (8*Pi^2)/(3*\[Epsilon]^3) - 
         457/(27*\[Epsilon]^2) + (38*Pi^2)/(27*\[Epsilon]^2) - 
         4664/(81*\[Epsilon]) + (32*Pi^2)/(27*\[Epsilon]) + 
         (164*Pi^4)/(405*\[Epsilon]) + (160*Zeta[3])/(9*\[Epsilon]^2) - 
         (208*Zeta[3])/(27*\[Epsilon])) + CF*nf^2*TF^2*
        (352/(81*\[Epsilon]^4) - 368/(243*\[Epsilon]^3) - 
         344/(81*\[Epsilon]^2) - (16*Pi^2)/(81*\[Epsilon]^2) - 
         13828/(2187*\[Epsilon]) + (80*Pi^2)/(243*\[Epsilon]) + 
         (256*Zeta[3])/(81*\[Epsilon])) + CA*CF*nf*TF*
        (-1936/(81*\[Epsilon]^4) + 5384/(243*\[Epsilon]^3) - 
         (40*Pi^2)/(81*\[Epsilon]^3) + 6148/(243*\[Epsilon]^2) + 
         (424*Pi^2)/(243*\[Epsilon]^2) + 5476/(2187*\[Epsilon]) - 
         (1180*Pi^2)/(729*\[Epsilon]) - (46*Pi^4)/(135*\[Epsilon]) - 
         (704*Zeta[3])/(27*\[Epsilon]^2) + (2656*Zeta[3])/(81*\[Epsilon])) + 
       CF^3*(32/(3*\[Epsilon]^6) + 24/\[Epsilon]^5 + 18/\[Epsilon]^4 - 
         (16*Pi^2)/(3*\[Epsilon]^4) + 15/(2*\[Epsilon]^3) - 
         (8*Pi^2)/\[Epsilon]^3 + 9/(4*\[Epsilon]^2) - (3*Pi^2)/\[Epsilon]^2 + 
         29/(6*\[Epsilon]) + Pi^2/\[Epsilon] + (8*Pi^4)/(15*\[Epsilon]) + 
         (80*Zeta[3])/(3*\[Epsilon]^3) + (36*Zeta[3])/\[Epsilon]^2 + 
         (68*Zeta[3])/(3*\[Epsilon]) - (16*Pi^2*Zeta[3])/(9*\[Epsilon]) - 
         (80*Zeta[5])/\[Epsilon]) + CA*CF^2*(-44/\[Epsilon]^5 - 
         227/(9*\[Epsilon]^4) - (4*Pi^2)/(3*\[Epsilon]^4) + 
         3853/(54*\[Epsilon]^3) + (19*Pi^2)/(3*\[Epsilon]^3) + 
         1703/(36*\[Epsilon]^2) - (305*Pi^2)/(54*\[Epsilon]^2) + 
         (4*Pi^4)/(9*\[Epsilon]^2) + 151/(12*\[Epsilon]) - 
         (205*Pi^2)/(27*\[Epsilon]) - (247*Pi^4)/(405*\[Epsilon]) - 
         (80*Zeta[3])/\[Epsilon]^3 - (268*Zeta[3])/(3*\[Epsilon]^2) + 
         (844*Zeta[3])/(9*\[Epsilon]) + (8*Pi^2*Zeta[3])/(9*\[Epsilon]) + 
         (40*Zeta[5])/\[Epsilon]) + CA^2*CF*(2662/(81*\[Epsilon]^4) - 
         8999/(243*\[Epsilon]^3) + (110*Pi^2)/(81*\[Epsilon]^3) - 
         16147/(486*\[Epsilon]^2) - (899*Pi^2)/(243*\[Epsilon]^2) + 
         (44*Pi^4)/(405*\[Epsilon]^2) + 412907/(8748*\[Epsilon]) + 
         (419*Pi^2)/(729*\[Epsilon]) + (19*Pi^4)/(30*\[Epsilon]) + 
         (1408*Zeta[3])/(27*\[Epsilon]^2) - (5500*Zeta[3])/(27*\[Epsilon]) + 
         (88*Pi^2*Zeta[3])/(27*\[Epsilon]) + (232*Zeta[5])/(3*\[Epsilon])))*
      \[Delta][t]
 
Z /: Z::usage = "Z[\"q\",n][t,\[Mu]2] is renormalization coefficient \
\!\(\*SuperscriptBox[SubscriptBox[\(Z\), \(q\)], \
\((n)\)]\)(t,\!\(\*SuperscriptBox[\(\[Mu]\), \(2\)]\))."
 
ZInv["q", 0][t_, \[Mu]2_] := \[Delta][t]
 
ZInv["q", 1][t_, \[Mu]2_] := (4*CF*L[0, t/\[Mu]2])/(\[Epsilon]*\[Mu]2) - 
     CF*(4/\[Epsilon]^2 + 3/\[Epsilon])*\[Delta][t]
 
ZInv["q", 2][t_, \[Mu]2_] := 
    -(((CF^2*(-16/\[Epsilon]^3 - 12/\[Epsilon]^2) + 
         CF*nf*TF*(-8/(3*\[Epsilon]^2) + 40/(9*\[Epsilon])) + 
         CA*CF*(22/(3*\[Epsilon]^2) - 134/(9*\[Epsilon]) + 
           (2*Pi^2)/(3*\[Epsilon])))*L[0, t/\[Mu]2])/\[Mu]2) - 
     (32*CF^2*L[0, t/\[Mu]2])/(\[Epsilon]^3*\[Mu]2) - 
     (24*CF^2*L[0, t/\[Mu]2])/(\[Epsilon]^2*\[Mu]2) - 
     (16*CF^2*L[1, t/\[Mu]2])/(\[Epsilon]^2*\[Mu]2) + 
     (16*CF^2*\[Delta][t])/\[Epsilon]^4 + (24*CF^2*\[Delta][t])/
      \[Epsilon]^3 + (9*CF^2*\[Delta][t])/\[Epsilon]^2 - 
     (CF*nf*TF*(4/\[Epsilon]^3 - 2/(9*\[Epsilon]^2) - 121/(27*\[Epsilon]) - 
         (2*Pi^2)/(9*\[Epsilon])) + CA*CF*(-11/\[Epsilon]^3 + 
         35/(18*\[Epsilon]^2) - Pi^2/(3*\[Epsilon]^2) + 
         1769/(108*\[Epsilon]) + (11*Pi^2)/(18*\[Epsilon]) - 
         (20*Zeta[3])/\[Epsilon]) + CF^2*(8/\[Epsilon]^4 + 12/\[Epsilon]^3 + 
         9/(2*\[Epsilon]^2) - (4*Pi^2)/(3*\[Epsilon]^2) + 3/(4*\[Epsilon]) - 
         Pi^2/\[Epsilon] + (12*Zeta[3])/\[Epsilon]))*\[Delta][t] + 
     (16*CF^2*(2*\[Mu]2*L[1, t/\[Mu]2] - (Pi^2*\[Mu]2^2*\[Delta][t])/6))/
      (\[Epsilon]^2*\[Mu]2^2)
 
ZInv["q", 3][t_, \[Mu]2_] := (440*CA*CF^2*L[0, t/\[Mu]2])/
      (3*\[Epsilon]^4*\[Mu]2) - (160*CF^2*nf*TF*L[0, t/\[Mu]2])/
      (3*\[Epsilon]^4*\[Mu]2) - (272*CA*CF^2*L[0, t/\[Mu]2])/
      (3*\[Epsilon]^3*\[Mu]2) + (8*CA*CF^2*Pi^2*L[0, t/\[Mu]2])/
      (\[Epsilon]^3*\[Mu]2) + (64*CF^2*nf*TF*L[0, t/\[Mu]2])/
      (3*\[Epsilon]^3*\[Mu]2) - (5950*CA*CF^2*L[0, t/\[Mu]2])/
      (27*\[Epsilon]^2*\[Mu]2) - (6*CF^3*L[0, t/\[Mu]2])/
      (\[Epsilon]^2*\[Mu]2) - (8*CA*CF^2*Pi^2*L[0, t/\[Mu]2])/
      (9*\[Epsilon]^2*\[Mu]2) + (8*CF^3*Pi^2*L[0, t/\[Mu]2])/
      (\[Epsilon]^2*\[Mu]2) + (1688*CF^2*nf*TF*L[0, t/\[Mu]2])/
      (27*\[Epsilon]^2*\[Mu]2) + (16*CF^2*nf*Pi^2*TF*L[0, t/\[Mu]2])/
      (9*\[Epsilon]^2*\[Mu]2) - ((CF^3*(64/\[Epsilon]^4 + 48/\[Epsilon]^3) + 
        CF^2*nf*TF*(64/(3*\[Epsilon]^3) - 320/(9*\[Epsilon]^2)) + 
        CA*CF^2*(-176/(3*\[Epsilon]^3) + 1072/(9*\[Epsilon]^2) - 
          (16*Pi^2)/(3*\[Epsilon]^2)))*L[1, t/\[Mu]2])/\[Mu]2 + 
     (32*CF^3*L[2, t/\[Mu]2])/(\[Epsilon]^3*\[Mu]2) + 
     (160*CA*CF^2*L[0, t/\[Mu]2]*Zeta[3])/(\[Epsilon]^2*\[Mu]2) - 
     (96*CF^3*L[0, t/\[Mu]2]*Zeta[3])/(\[Epsilon]^2*\[Mu]2) - 
     (L[0, t/\[Mu]2]*(CF*nf^2*TF^2*(-64/(27*\[Epsilon]^3) + 
          320/(81*\[Epsilon]^2) + 64/(81*\[Epsilon])) + 
        CF^3*(-32/\[Epsilon]^5 - 48/\[Epsilon]^4 - 18/\[Epsilon]^3 + 
          (16*Pi^2)/(3*\[Epsilon]^3) - 3/\[Epsilon]^2 + 
          (4*Pi^2)/\[Epsilon]^2 - (48*Zeta[3])/\[Epsilon]^2) + 
        CA*CF^2*(220/(3*\[Epsilon]^4) - 136/(3*\[Epsilon]^3) + 
          (4*Pi^2)/\[Epsilon]^3 - 2975/(27*\[Epsilon]^2) - 
          (4*Pi^2)/(9*\[Epsilon]^2) + (80*Zeta[3])/\[Epsilon]^2) + 
        CF^2*nf*TF*(-80/(3*\[Epsilon]^4) + 32/(3*\[Epsilon]^3) + 
          700/(27*\[Epsilon]^2) + (8*Pi^2)/(9*\[Epsilon]^2) + 
          220/(9*\[Epsilon]) - (64*Zeta[3])/(3*\[Epsilon])) + 
        CA^2*CF*(-484/(27*\[Epsilon]^3) + 4172/(81*\[Epsilon]^2) - 
          (44*Pi^2)/(27*\[Epsilon]^2) - 490/(9*\[Epsilon]) + 
          (536*Pi^2)/(81*\[Epsilon]) - (44*Pi^4)/(135*\[Epsilon]) - 
          (88*Zeta[3])/(9*\[Epsilon])) + CA*CF*nf*TF*(352/(27*\[Epsilon]^3) - 
          2672/(81*\[Epsilon]^2) + (16*Pi^2)/(27*\[Epsilon]^2) + 
          1672/(81*\[Epsilon]) - (160*Pi^2)/(81*\[Epsilon]) + 
          (224*Zeta[3])/(9*\[Epsilon]))))/\[Mu]2 - (88*CA*CF^2*\[Delta][t])/
      \[Epsilon]^5 + (32*CF^2*nf*TF*\[Delta][t])/\[Epsilon]^5 - 
     (454*CA*CF^2*\[Delta][t])/(9*\[Epsilon]^4) - 
     (8*CA*CF^2*Pi^2*\[Delta][t])/(3*\[Epsilon]^4) + 
     (200*CF^2*nf*TF*\[Delta][t])/(9*\[Epsilon]^4) + 
     (3853*CA*CF^2*\[Delta][t])/(27*\[Epsilon]^3) + 
     (6*CF^3*\[Delta][t])/\[Epsilon]^3 + (26*CA*CF^2*Pi^2*\[Delta][t])/
      (9*\[Epsilon]^3) - (8*CF^3*Pi^2*\[Delta][t])/\[Epsilon]^3 - 
     (1004*CF^2*nf*TF*\[Delta][t])/(27*\[Epsilon]^3) - 
     (16*CF^2*nf*Pi^2*TF*\[Delta][t])/(9*\[Epsilon]^3) + 
     (1769*CA*CF^2*\[Delta][t])/(18*\[Epsilon]^2) + 
     (9*CF^3*\[Delta][t])/(2*\[Epsilon]^2) + (11*CA*CF^2*Pi^2*\[Delta][t])/
      (3*\[Epsilon]^2) - (6*CF^3*Pi^2*\[Delta][t])/\[Epsilon]^2 - 
     (242*CF^2*nf*TF*\[Delta][t])/(9*\[Epsilon]^2) - 
     (4*CF^2*nf*Pi^2*TF*\[Delta][t])/(3*\[Epsilon]^2) - 
     (160*CA*CF^2*Zeta[3]*\[Delta][t])/\[Epsilon]^3 + 
     (96*CF^3*Zeta[3]*\[Delta][t])/\[Epsilon]^3 - 
     (120*CA*CF^2*Zeta[3]*\[Delta][t])/\[Epsilon]^2 + 
     (72*CF^3*Zeta[3]*\[Delta][t])/\[Epsilon]^2 - 
     (CF^2*nf*TF*(16/\[Epsilon]^5 + 100/(9*\[Epsilon]^4) - 
         310/(27*\[Epsilon]^3) - (8*Pi^2)/(3*\[Epsilon]^3) - 
         457/(27*\[Epsilon]^2) + (38*Pi^2)/(27*\[Epsilon]^2) - 
         4664/(81*\[Epsilon]) + (32*Pi^2)/(27*\[Epsilon]) + 
         (164*Pi^4)/(405*\[Epsilon]) + (160*Zeta[3])/(9*\[Epsilon]^2) - 
         (208*Zeta[3])/(27*\[Epsilon])) + CF*nf^2*TF^2*
        (352/(81*\[Epsilon]^4) - 368/(243*\[Epsilon]^3) - 
         344/(81*\[Epsilon]^2) - (16*Pi^2)/(81*\[Epsilon]^2) - 
         13828/(2187*\[Epsilon]) + (80*Pi^2)/(243*\[Epsilon]) + 
         (256*Zeta[3])/(81*\[Epsilon])) + CA*CF*nf*TF*
        (-1936/(81*\[Epsilon]^4) + 5384/(243*\[Epsilon]^3) - 
         (40*Pi^2)/(81*\[Epsilon]^3) + 6148/(243*\[Epsilon]^2) + 
         (424*Pi^2)/(243*\[Epsilon]^2) + 5476/(2187*\[Epsilon]) - 
         (1180*Pi^2)/(729*\[Epsilon]) - (46*Pi^4)/(135*\[Epsilon]) - 
         (704*Zeta[3])/(27*\[Epsilon]^2) + (2656*Zeta[3])/(81*\[Epsilon])) + 
       CF^3*(32/(3*\[Epsilon]^6) + 24/\[Epsilon]^5 + 18/\[Epsilon]^4 - 
         (16*Pi^2)/(3*\[Epsilon]^4) + 15/(2*\[Epsilon]^3) - 
         (8*Pi^2)/\[Epsilon]^3 + 9/(4*\[Epsilon]^2) - (3*Pi^2)/\[Epsilon]^2 + 
         29/(6*\[Epsilon]) + Pi^2/\[Epsilon] + (8*Pi^4)/(15*\[Epsilon]) + 
         (80*Zeta[3])/(3*\[Epsilon]^3) + (36*Zeta[3])/\[Epsilon]^2 + 
         (68*Zeta[3])/(3*\[Epsilon]) - (16*Pi^2*Zeta[3])/(9*\[Epsilon]) - 
         (80*Zeta[5])/\[Epsilon]) + CA*CF^2*(-44/\[Epsilon]^5 - 
         227/(9*\[Epsilon]^4) - (4*Pi^2)/(3*\[Epsilon]^4) + 
         3853/(54*\[Epsilon]^3) + (19*Pi^2)/(3*\[Epsilon]^3) + 
         1703/(36*\[Epsilon]^2) - (305*Pi^2)/(54*\[Epsilon]^2) + 
         (4*Pi^4)/(9*\[Epsilon]^2) + 151/(12*\[Epsilon]) - 
         (205*Pi^2)/(27*\[Epsilon]) - (247*Pi^4)/(405*\[Epsilon]) - 
         (80*Zeta[3])/\[Epsilon]^3 - (268*Zeta[3])/(3*\[Epsilon]^2) + 
         (844*Zeta[3])/(9*\[Epsilon]) + (8*Pi^2*Zeta[3])/(9*\[Epsilon]) + 
         (40*Zeta[5])/\[Epsilon]) + CA^2*CF*(2662/(81*\[Epsilon]^4) - 
         8999/(243*\[Epsilon]^3) + (110*Pi^2)/(81*\[Epsilon]^3) - 
         16147/(486*\[Epsilon]^2) - (899*Pi^2)/(243*\[Epsilon]^2) + 
         (44*Pi^4)/(405*\[Epsilon]^2) + 412907/(8748*\[Epsilon]) + 
         (419*Pi^2)/(729*\[Epsilon]) + (19*Pi^4)/(30*\[Epsilon]) + 
         (1408*Zeta[3])/(27*\[Epsilon]^2) - (5500*Zeta[3])/(27*\[Epsilon]) + 
         (88*Pi^2*Zeta[3])/(27*\[Epsilon]) + (232*Zeta[5])/(3*\[Epsilon])))*
      \[Delta][t] - (176*CA*CF^2*(2*\[Mu]2*L[1, t/\[Mu]2] - 
        (Pi^2*\[Mu]2^2*\[Delta][t])/6))/(3*\[Epsilon]^3*\[Mu]2^2) + 
     (64*CF^2*nf*TF*(2*\[Mu]2*L[1, t/\[Mu]2] - (Pi^2*\[Mu]2^2*\[Delta][t])/
         6))/(3*\[Epsilon]^3*\[Mu]2^2) + 
     (1072*CA*CF^2*(2*\[Mu]2*L[1, t/\[Mu]2] - (Pi^2*\[Mu]2^2*\[Delta][t])/6))/
      (9*\[Epsilon]^2*\[Mu]2^2) - (16*CA*CF^2*Pi^2*(2*\[Mu]2*L[1, t/\[Mu]2] - 
        (Pi^2*\[Mu]2^2*\[Delta][t])/6))/(3*\[Epsilon]^2*\[Mu]2^2) - 
     (320*CF^2*nf*TF*(2*\[Mu]2*L[1, t/\[Mu]2] - (Pi^2*\[Mu]2^2*\[Delta][t])/
         6))/(9*\[Epsilon]^2*\[Mu]2^2)
 
ZInv /: ZInv::usage = "ZInv[\"q\",n][t,\[Mu]2] is inverse renormalization \
coefficient \!\(\*SuperscriptBox[SubscriptBox[\(Z\), \(q\)], \(\(-1\) \
\((n)\)\)]\)(t,\!\(\*SuperscriptBox[\(\[Mu]\), \(2\)]\))."
 
Info = "\nThis ancillary file contains definitions \nIqq  - Quark-to-quark \
matching coefficient\nF    - Part of Iqq\nCC   - Part of Iqq\nZ    - \
Renormalization coefficient\nZInv - Renormalization coefficient \
inverse\n\nFor more details run ?Iqq, etcetera.\n"

